Gradient Descent Converges Linearly to Flatter Minima than Gradient Flow in Shallow Linear Networks

We study the gradient descent (GD) dynamics of a depth-2 linear neural network with a single input and output. We show that GD converges at an explicit linear rate to a global minimum of the training loss, even with a large stepsize -- about $2/\textrm{sharpness}$. It still converges for even larger stepsizes, but may do so very slowly. We also characterize the solution to which GD converges, which has lower norm and sharpness than the gradient flow solution. Our analysis reveals a trade off between the speed of convergence and the magnitude of implicit regularization. This sheds light on the benefits of training at the ``Edge of Stability'', which induces additional regularization by delaying convergence and may have implications for training more complex models.

==> ab-1.py <==
import numpy as np
from matplotlib import pyplot as plt
import seaborn as sns
from tqdm import tqdm
from matplotlib.colors import LogNorm

np.random.seed(1)

d = 5

def lmbda(a,b):
	return np.linalg.norm(a)**2 + np.linalg.norm(b)**2

def Q(a,b):
	return np.sum(np.absolute(np.power(a,2) - np.power(b,2)))

def GD(a0,b0,eta,T):
	As,Bs,Eps,lmbdas,Qs = [a0.copy()], [b0.copy()], [np.dot(a0, b0) - 1], [lmbda(a0,b0)], [Q(a0,b0)]
	for t in range(T):
		As.append(As[t] - eta*Eps[t]*Bs[t])
		Bs.append(Bs[t] - eta*Eps[t]*As[t])
		Eps.append(np.dot(As[t+1],Bs[t+1])-1.)
		lmbdas.append(lmbda(As[t+1], Bs[t+1]))
		Qs.append(Q(As[t+1], Bs[t+1]))
		if np.absolute(Eps[t]) > 100 or max(np.absolute(Eps[-4:])) < 1e-3:
			break
	return As, Bs, Eps, lmbdas, Qs, (max(np.absolute(Eps[-4:])) < 1e-3)

def gen_ab_with_lambdas(eps, lambdas):
	a, b = np.random.randn(d), np.random.randn(d)
	factor = (eps + 1)/np.dot(a,b)
	a = a*factor # now a' b - 1 = eps

	anorm, bnorm = np.linalg.norm(a), np.linalg.norm(b)

	As, Bs = np.zeros([len(lambdas), d]), np.zeros([len(lambdas), d])
	for i in range(len(lambdas)):
		l = lambdas[i]
		factor = np.sqrt(l + np.sqrt(l**2 - (2*anorm*bnorm)**2)) / (np.sqrt(2)*anorm)
		As[i], Bs[i] = a*factor, b/factor
	return As, Bs


T = 500
eps0 = -2.

lambda_min = 2*np.abs(eps0+1)
lambda0s = np.linspace(1.5*lambda_min, 20*lambda_min, 500)

etas = np.linspace(3e-3, 4.25, 500)

A0s, B0s = gen_ab_with_lambdas(eps0, lambda0s)

T_to_converge = np.zeros([len(etas), len(lambda0s)])
Q_over_Q0 = np.zeros([len(etas), len(lambda0s)])

for i in tqdm(range(len(etas))):
	for j in tqdm(range(len(lambda0s)), leave=False):
		lambda0 = lambda0s[j]
		eta = etas[i] / lambda0
		a0, b0 = A0s[j], B0s[j]
		As, Bs, Eps, lmbdas, Qs, converged = GD(a0,b0,eta,T)

		if converged:
			T_to_converge[i,j] = len(Eps)
			Q_over_Q0[i,j] = Qs[-1] / Qs[0]
		else:
			T_to_converge[i,j] = -1
			Q_over_Q0[i,j] = -1

def closeness(n):
	return min(n%1, 1-(n%1))

eta_ticks = [0,len(etas)-1]
for i in range(1,len(etas)-1):
	if closeness(etas[i]) < closeness(etas[i+1]) and closeness(etas[i]) < closeness(etas[i-1]):
		eta_ticks.append(i)
eta_ticks.sort()
eta_labels = ['{:.3f}'.format(etas[0])] + ['{}'.format(round(etas[i])) for i in eta_ticks[1:-1]] + ['{:.2f}'.format(etas[-1])]

min_pos = T_to_converge[T_to_converge > 0].min()

plt.figure()
g = sns.heatmap(T_to_converge, mask=(T_to_converge<0), linewidth=0., norm=LogNorm(vmin=min_pos, vmax=T_to_converge.max()))
g.set(xlabel =r"$\lambda(0)$", ylabel = r"$\eta\lambda(0)$", title ='#steps to convergence')
xticks = list(range(0, len(lambda0s), 50)) + [len(lambda0s)-1]
g.set_xticks(xticks)
g.set_xticklabels(['{:.1f}'.format(lambda0s[i]) for i in xticks])
g.set_yticks(eta_ticks)
g.set_yticklabels(eta_labels)
plt.tight_layout()
plt.savefig('time-to-converge.jpg')

plt.figure()
g = sns.heatmap(Q_over_Q0, mask=(Q_over_Q0<0), linewidth=0.)
g.set(xlabel =r"$\lambda(0)$", ylabel = r"$\eta\lambda(0)$", title =r'$Q(T) / Q(0)$')
xticks = list(range(0, len(lambda0s), 50)) + [len(lambda0s)-1]
g.set_xticks(xticks)
g.set_xticklabels(['{:.1f}'.format(lambda0s[i]) for i in xticks])
g.set_yticks(eta_ticks)
g.set_yticklabels(eta_labels)
plt.tight_layout()
plt.savefig('q-over-q0.jpg')

plt.show()



